Consensus seeking in diffusive multidimensional networks with a repeated interaction pattern and time-delays

This paper studies a consensus problem in multidimensional networks having the same agent-to-agent interaction pattern under both intra- and cross-layer time delays. Several conditions for the agents to asymptotically reach a consensus are derived, which involve the overall network's structure, the local interacting pattern, and the assumptions specified on the time delays. The validity of these conditions is proved by direct eigenvalue evaluation and supported by numerical simulations.

==> Simulation/simulink_files/R2020b/win64/simaccel/accel_R2020b_win64/slprj/accel/ConsensusDelaysModel3/ConsensusDelaysModel3_acc.c <==
#include <math.h>
#include "ConsensusDelaysModel3_acc.h"
#include "ConsensusDelaysModel3_acc_private.h"
#include "simstruc.h"
#include "fixedpoint.h"
#include <stdio.h>
#include "slexec_vm_simstruct_bridge.h"
#include "slexec_vm_zc_functions.h"
#include "slexec_vm_lookup_functions.h"
#include "slsv_diagnostic_codegen_c_api.h"
#include "simtarget/slSimTgtMdlrefSfcnBridge.h"
#define CodeFormat S-Function
#define AccDefine1 Accelerator_S-Function
#ifndef __RTW_UTFREE__  

extern void * utMalloc ( size_t ) ; extern void utFree ( void * ) ;
#endif
boolean_T ConsensusDelaysModel3_acc_rt_TDelayUpdateTailOrGrowBuf ( int_T *
bufSzPtr , int_T * tailPtr , int_T * headPtr , int_T * lastPtr , real_T
tMinusDelay , real_T * * tBufPtr , real_T * * uBufPtr , real_T * * xBufPtr ,
boolean_T isfixedbuf , boolean_T istransportdelay , int_T * maxNewBufSzPtr )
{ int_T testIdx ; int_T tail = * tailPtr ; int_T bufSz = * bufSzPtr ; real_T
* tBuf = * tBufPtr ; real_T * xBuf = ( NULL ) ; int_T numBuffer = 2 ; if (
istransportdelay ) { numBuffer = 3 ; xBuf = * xBufPtr ; } testIdx = ( tail <
( bufSz - 1 ) ) ? ( tail + 1 ) : 0 ; if ( ( tMinusDelay <= tBuf [ testIdx ] )
&& ! isfixedbuf ) { int_T j ; real_T * tempT ; real_T * tempU ; real_T *
tempX = ( NULL ) ; real_T * uBuf = * uBufPtr ; int_T newBufSz = bufSz + 1024
; if ( newBufSz > * maxNewBufSzPtr ) { * maxNewBufSzPtr = newBufSz ; } tempU
= ( real_T * ) utMalloc ( numBuffer * newBufSz * sizeof ( real_T ) ) ; if (
tempU == ( NULL ) ) { return ( false ) ; } tempT = tempU + newBufSz ; if (
istransportdelay ) tempX = tempT + newBufSz ; for ( j = tail ; j < bufSz ; j
++ ) { tempT [ j - tail ] = tBuf [ j ] ; tempU [ j - tail ] = uBuf [ j ] ; if
( istransportdelay ) tempX [ j - tail ] = xBuf [ j ] ; } for ( j = 0 ; j <
tail ; j ++ ) { tempT [ j + bufSz - tail ] = tBuf [ j ] ; tempU [ j + bufSz -
tail ] = uBuf [ j ] ; if ( istransportdelay ) tempX [ j + bufSz - tail ] =
xBuf [ j ] ; } if ( * lastPtr > tail ) { * lastPtr -= tail ; } else { *
lastPtr += ( bufSz - tail ) ; } * tailPtr = 0 ; * headPtr = bufSz ; utFree (
uBuf ) ; * bufSzPtr = newBufSz ; * tBufPtr = tempT ; * uBufPtr = tempU ; if (
istransportdelay ) * xBufPtr = tempX ; } else { * tailPtr = testIdx ; }
return ( true ) ; } real_T ConsensusDelaysModel3_acc_rt_TDelayInterpolate (
real_T tMinusDelay , real_T tStart , real_T * tBuf , real_T * uBuf , int_T
bufSz , int_T * lastIdx , int_T oldestIdx , int_T newIdx , real_T initOutput
, boolean_T discrete , boolean_T minorStepAndTAtLastMajorOutput ) { int_T i ;
real_T yout , t1 , t2 , u1 , u2 ; if ( ( newIdx == 0 ) && ( oldestIdx == 0 )
&& ( tMinusDelay > tStart ) ) return initOutput ; if ( tMinusDelay <= tStart
) return initOutput ; if ( ( tMinusDelay <= tBuf [ oldestIdx ] ) ) { if (
discrete ) { return ( uBuf [ oldestIdx ] ) ; } else { int_T tempIdx =
oldestIdx + 1 ; if ( oldestIdx == bufSz - 1 ) tempIdx = 0 ; t1 = tBuf [
oldestIdx ] ; t2 = tBuf [ tempIdx ] ; u1 = uBuf [ oldestIdx ] ; u2 = uBuf [
tempIdx ] ; if ( t2 == t1 ) { if ( tMinusDelay >= t2 ) { yout = u2 ; } else {
yout = u1 ; } } else { real_T f1 = ( t2 - tMinusDelay ) / ( t2 - t1 ) ;
real_T f2 = 1.0 - f1 ; yout = f1 * u1 + f2 * u2 ; } return yout ; } } if (
minorStepAndTAtLastMajorOutput ) { if ( newIdx != 0 ) { if ( * lastIdx ==
newIdx ) { ( * lastIdx ) -- ; } newIdx -- ; } else { if ( * lastIdx == newIdx
) { * lastIdx = bufSz - 1 ; } newIdx = bufSz - 1 ; } } i = * lastIdx ; if (
tBuf [ i ] < tMinusDelay ) { while ( tBuf [ i ] < tMinusDelay ) { if ( i ==
newIdx ) break ; i = ( i < ( bufSz - 1 ) ) ? ( i + 1 ) : 0 ; } } else { while
( tBuf [ i ] >= tMinusDelay ) { i = ( i > 0 ) ? i - 1 : ( bufSz - 1 ) ; } i =
( i < ( bufSz - 1 ) ) ? ( i + 1 ) : 0 ; } * lastIdx = i ; if ( discrete ) {
double tempEps = ( DBL_EPSILON ) * 128.0 ; double localEps = tempEps *
muDoubleScalarAbs ( tBuf [ i ] ) ; if ( tempEps > localEps ) { localEps =
tempEps ; } localEps = localEps / 2.0 ; if ( tMinusDelay >= ( tBuf [ i ] -
localEps ) ) { yout = uBuf [ i ] ; } else { if ( i == 0 ) { yout = uBuf [
bufSz - 1 ] ; } else { yout = uBuf [ i - 1 ] ; } } } else { if ( i == 0 ) {
t1 = tBuf [ bufSz - 1 ] ; u1 = uBuf [ bufSz - 1 ] ; } else { t1 = tBuf [ i -
1 ] ; u1 = uBuf [ i - 1 ] ; } t2 = tBuf [ i ] ; u2 = uBuf [ i ] ; if ( t2 ==
t1 ) { if ( tMinusDelay >= t2 ) { yout = u2 ; } else { yout = u1 ; } } else {
real_T f1 = ( t2 - tMinusDelay ) / ( t2 - t1 ) ; real_T f2 = 1.0 - f1 ; yout
= f1 * u1 + f2 * u2 ; } } return ( yout ) ; } void rt_ssGetBlockPath (
SimStruct * S , int_T sysIdx , int_T blkIdx , char_T * * path ) {
_ssGetBlockPath ( S , sysIdx , blkIdx , path ) ; } void rt_ssSet_slErrMsg (
SimStruct * S , void * diag ) { if ( ! _ssIsErrorStatusAslErrMsg ( S ) ) {
_ssSet_slErrMsg ( S , diag ) ; } else { _ssDiscardDiagnostic ( S , diag ) ; }
} void rt_ssReportDiagnosticAsWarning ( SimStruct * S , void * diag ) {
_ssReportDiagnosticAsWarning ( S , diag ) ; } static void mdlOutputs (
SimStruct * S , int_T tid ) { real_T B_0_5_0 [ 30 ] ;
B_ConsensusDelaysModel3_T * _rtB ; DW_ConsensusDelaysModel3_T * _rtDW ;
P_ConsensusDelaysModel3_T * _rtP ; X_ConsensusDelaysModel3_T * _rtX ;
ptrdiff_t INCX ; ptrdiff_t INCY ; ptrdiff_t LDA ; ptrdiff_t M ; ptrdiff_t N ;
real_T rtb_B_0_6_0 [ 30 ] ; real_T ALPHA ; real_T BETA ; int32_T i ; char_T
TRANS ; _rtDW = ( ( DW_ConsensusDelaysModel3_T * ) ssGetRootDWork ( S ) ) ;
_rtX = ( ( X_ConsensusDelaysModel3_T * ) ssGetContStates ( S ) ) ; _rtP = ( (
P_ConsensusDelaysModel3_T * ) ssGetModelRtp ( S ) ) ; _rtB = ( (
B_ConsensusDelaysModel3_T * ) _ssGetModelBlockIO ( S ) ) ; memcpy ( & _rtB ->
B_0_0_0 [ 0 ] , & _rtX -> Integrator_CSTATE [ 0 ] , 30U * sizeof ( real_T ) )
; ssCallAccelRunBlock ( S , 0 , 1 , SS_CALL_MDL_OUTPUTS ) ;
ssCallAccelRunBlock ( S , 0 , 2 , SS_CALL_MDL_OUTPUTS ) ; i = ssIsSampleHit (
S , 1 , 0 ) ; if ( i != 0 ) { ssCallAccelRunBlock ( S , 0 , 3 ,
SS_CALL_MDL_OUTPUTS ) ; } TRANS = 'N' ; M = 30LL ; N = 30LL ; ALPHA = 1.0 ;
LDA = 30LL ; INCX = 1LL ; BETA = 0.0 ; INCY = 1LL ; dgemv ( & TRANS , & M , &
N , & ALPHA , & _rtP -> P_1 [ 0 ] , & LDA , & _rtB -> B_0_0_0 [ 0 ] , & INCX
, & BETA , & _rtB -> B_0_4_0 [ 0 ] , & INCY ) ; { real_T * * uBuffer = (
real_T * * ) & _rtDW -> TransportDelay_PWORK . TUbufferPtrs [ 0 ] ; real_T *
* tBuffer = ( real_T * * ) & _rtDW -> TransportDelay_PWORK . TUbufferPtrs [
30 ] ; real_T simTime = ssGetT ( S ) ; real_T tMinusDelay ; { int_T i1 ;
real_T * y0 = & B_0_5_0 [ 0 ] ; int_T * iw_Tail = & _rtDW ->
TransportDelay_IWORK . Tail [ 0 ] ; int_T * iw_Head = & _rtDW ->
TransportDelay_IWORK . Head [ 0 ] ; int_T * iw_Last = & _rtDW ->
TransportDelay_IWORK . Last [ 0 ] ; int_T * iw_CircularBufSize = & _rtDW ->
TransportDelay_IWORK . CircularBufSize [ 0 ] ; for ( i1 = 0 ; i1 < 30 ; i1 ++
) { tMinusDelay = ( ( _rtP -> P_2 > 0.0 ) ? _rtP -> P_2 : 0.0 ) ; tMinusDelay
= simTime - tMinusDelay ; y0 [ i1 ] =
ConsensusDelaysModel3_acc_rt_TDelayInterpolate ( tMinusDelay , 0.0 , *
tBuffer , * uBuffer , iw_CircularBufSize [ i1 ] , & iw_Last [ i1 ] , iw_Tail
[ i1 ] , iw_Head [ i1 ] , _rtP -> P_3 , 0 , ( boolean_T ) ( ssIsMinorTimeStep
( S ) && ( ssGetTimeOfLastOutput ( S ) == ssGetT ( S ) ) ) ) ; tBuffer ++ ;
uBuffer ++ ; } } } for ( i = 0 ; i < 30 ; i ++ ) { rtb_B_0_6_0 [ i ] = _rtP
-> P_4 * B_0_5_0 [ i ] ; _rtB -> B_0_7_0 [ i ] = _rtX -> Integrator1_CSTATE [
i ] ; } { real_T * * uBuffer = ( real_T * * ) & _rtDW ->
TransportDelay1_PWORK . TUbufferPtrs [ 0 ] ; real_T * * tBuffer = ( real_T *
* ) & _rtDW -> TransportDelay1_PWORK . TUbufferPtrs [ 30 ] ; real_T simTime =
ssGetT ( S ) ; real_T tMinusDelay ; { int_T i1 ; real_T * y0 = & B_0_5_0 [ 0
] ; int_T * iw_Tail = & _rtDW -> TransportDelay1_IWORK . Tail [ 0 ] ; int_T *
iw_Head = & _rtDW -> TransportDelay1_IWORK . Head [ 0 ] ; int_T * iw_Last = &
_rtDW -> TransportDelay1_IWORK . Last [ 0 ] ; int_T * iw_CircularBufSize = &
_rtDW -> TransportDelay1_IWORK . CircularBufSize [ 0 ] ; for ( i1 = 0 ; i1 <
30 ; i1 ++ ) { tMinusDelay = ( ( _rtP -> P_6 > 0.0 ) ? _rtP -> P_6 : 0.0 ) ;
tMinusDelay = simTime - tMinusDelay ; y0 [ i1 ] =
ConsensusDelaysModel3_acc_rt_TDelayInterpolate ( tMinusDelay , 0.0 , *
tBuffer , * uBuffer , iw_CircularBufSize [ i1 ] , & iw_Last [ i1 ] , iw_Tail
[ i1 ] , iw_Head [ i1 ] , _rtP -> P_7 , 0 , ( boolean_T ) ( ssIsMinorTimeStep
( S ) && ( ssGetTimeOfLastOutput ( S ) == ssGetT ( S ) ) ) ) ; tBuffer ++ ;
uBuffer ++ ; } } } for ( i = 0 ; i < 30 ; i ++ ) { _rtB -> B_0_9_0 [ i ] =
rtb_B_0_6_0 [ i ] - B_0_5_0 [ i ] ; } UNUSED_PARAMETER ( tid ) ; }
#define MDL_UPDATE
static void mdlUpdate ( SimStruct * S , int_T tid ) {
B_ConsensusDelaysModel3_T * _rtB ; DW_ConsensusDelaysModel3_T * _rtDW ;
P_ConsensusDelaysModel3_T * _rtP ; _rtDW = ( ( DW_ConsensusDelaysModel3_T * )
ssGetRootDWork ( S ) ) ; _rtP = ( ( P_ConsensusDelaysModel3_T * )
ssGetModelRtp ( S ) ) ; _rtB = ( ( B_ConsensusDelaysModel3_T * )
_ssGetModelBlockIO ( S ) ) ; { real_T * * uBuffer = ( real_T * * ) & _rtDW ->
TransportDelay_PWORK . TUbufferPtrs [ 0 ] ; real_T * * tBuffer = ( real_T * *
) & _rtDW -> TransportDelay_PWORK . TUbufferPtrs [ 30 ] ; real_T simTime =
ssGetT ( S ) ; { int_T i1 ; const real_T * u0 = & _rtB -> B_0_4_0 [ 0 ] ;
int_T * iw_Tail = & _rtDW -> TransportDelay_IWORK . Tail [ 0 ] ; int_T *
iw_Head = & _rtDW -> TransportDelay_IWORK . Head [ 0 ] ; int_T * iw_Last = &
_rtDW -> TransportDelay_IWORK . Last [ 0 ] ; int_T * iw_CircularBufSize = &
_rtDW -> TransportDelay_IWORK . CircularBufSize [ 0 ] ; for ( i1 = 0 ; i1 <
30 ; i1 ++ ) { iw_Head [ i1 ] = ( ( iw_Head [ i1 ] < ( iw_CircularBufSize [
i1 ] - 1 ) ) ? ( iw_Head [ i1 ] + 1 ) : 0 ) ; if ( iw_Head [ i1 ] == iw_Tail
[ i1 ] ) { if ( ! ConsensusDelaysModel3_acc_rt_TDelayUpdateTailOrGrowBuf ( &
iw_CircularBufSize [ i1 ] , & iw_Tail [ i1 ] , & iw_Head [ i1 ] , & iw_Last [
i1 ] , simTime - _rtP -> P_2 , tBuffer , uBuffer , ( NULL ) , ( boolean_T ) 0
, false , & _rtDW -> TransportDelay_IWORK . MaxNewBufSize ) ) {
ssSetErrorStatus ( S , "tdelay memory allocation error" ) ; return ; } } ( *
tBuffer ++ ) [ iw_Head [ i1 ] ] = simTime ; ( * uBuffer ++ ) [ iw_Head [ i1 ]
] = u0 [ i1 ] ; } } } { real_T * * uBuffer = ( real_T * * ) & _rtDW ->
TransportDelay1_PWORK . TUbufferPtrs [ 0 ] ; real_T * * tBuffer = ( real_T *
* ) & _rtDW -> TransportDelay1_PWORK . TUbufferPtrs [ 30 ] ; real_T simTime =
ssGetT ( S ) ; { int_T i1 ; const real_T * u0 = & _rtB -> B_0_4_0 [ 0 ] ;
int_T * iw_Tail = & _rtDW -> TransportDelay1_IWORK . Tail [ 0 ] ; int_T *
iw_Head = & _rtDW -> TransportDelay1_IWORK . Head [ 0 ] ; int_T * iw_Last = &
_rtDW -> TransportDelay1_IWORK . Last [ 0 ] ; int_T * iw_CircularBufSize = &
_rtDW -> TransportDelay1_IWORK . CircularBufSize [ 0 ] ; for ( i1 = 0 ; i1 <
30 ; i1 ++ ) { iw_Head [ i1 ] = ( ( iw_Head [ i1 ] < ( iw_CircularBufSize [
i1 ] - 1 ) ) ? ( iw_Head [ i1 ] + 1 ) : 0 ) ; if ( iw_Head [ i1 ] == iw_Tail
[ i1 ] ) { if ( ! ConsensusDelaysModel3_acc_rt_TDelayUpdateTailOrGrowBuf ( &
iw_CircularBufSize [ i1 ] , & iw_Tail [ i1 ] , & iw_Head [ i1 ] , & iw_Last [
i1 ] , simTime - _rtP -> P_6 , tBuffer , uBuffer , ( NULL ) , ( boolean_T ) 0
, false , & _rtDW -> TransportDelay1_IWORK . MaxNewBufSize ) ) {
ssSetErrorStatus ( S , "tdelay memory allocation error" ) ; return ; } } ( *
tBuffer ++ ) [ iw_Head [ i1 ] ] = simTime ; ( * uBuffer ++ ) [ iw_Head [ i1 ]
] = u0 [ i1 ] ; } } } UNUSED_PARAMETER ( tid ) ; }
#define MDL_DERIVATIVES
static void mdlDerivatives ( SimStruct * S ) { B_ConsensusDelaysModel3_T *
_rtB ; XDot_ConsensusDelaysModel3_T * _rtXdot ; _rtXdot = ( (
XDot_ConsensusDelaysModel3_T * ) ssGetdX ( S ) ) ; _rtB = ( (
B_ConsensusDelaysModel3_T * ) _ssGetModelBlockIO ( S ) ) ; memcpy ( & _rtXdot
-> Integrator_CSTATE [ 0 ] , & _rtB -> B_0_7_0 [ 0 ] , 30U * sizeof ( real_T
) ) ; memcpy ( & _rtXdot -> Integrator1_CSTATE [ 0 ] , & _rtB -> B_0_9_0 [ 0
] , 30U * sizeof ( real_T ) ) ; } static void mdlInitializeSizes ( SimStruct
* S ) { ssSetChecksumVal ( S , 0 , 3510887603U ) ; ssSetChecksumVal ( S , 1 ,
1860418577U ) ; ssSetChecksumVal ( S , 2 , 3067400942U ) ; ssSetChecksumVal (
S , 3 , 2684508925U ) ; { mxArray * slVerStructMat = NULL ; mxArray *
slStrMat = mxCreateString ( "simulink" ) ; char slVerChar [ 10 ] ; int status
= mexCallMATLAB ( 1 , & slVerStructMat , 1 , & slStrMat , "ver" ) ; if (
status == 0 ) { mxArray * slVerMat = mxGetField ( slVerStructMat , 0 ,
"Version" ) ; if ( slVerMat == NULL ) { status = 1 ; } else { status =
mxGetString ( slVerMat , slVerChar , 10 ) ; } } mxDestroyArray ( slStrMat ) ;
mxDestroyArray ( slVerStructMat ) ; if ( ( status == 1 ) || ( strcmp (
slVerChar , "10.2" ) != 0 ) ) { return ; } } ssSetOptions ( S ,
SS_OPTION_EXCEPTION_FREE_CODE ) ; if ( ssGetSizeofDWork ( S ) != sizeof (
DW_ConsensusDelaysModel3_T ) ) { ssSetErrorStatus ( S ,
"Unexpected error: Internal DWork sizes do "
"not match for accelerator mex file." ) ; } if ( ssGetSizeofGlobalBlockIO ( S
) != sizeof ( B_ConsensusDelaysModel3_T ) ) { ssSetErrorStatus ( S ,
"Unexpected error: Internal BlockIO sizes do "
"not match for accelerator mex file." ) ; } if ( ssGetSizeofY ( S ) != sizeof
( ExtY_ConsensusDelaysModel3_T ) ) { static char msg [ 256 ] ; sprintf ( msg
, "Unexpected error: Internal ExternalOutputs sizes do "
"not match for accelerator mex file." ) ; } { int ssSizeofParams ;
ssGetSizeofParams ( S , & ssSizeofParams ) ; if ( ssSizeofParams != sizeof (
P_ConsensusDelaysModel3_T ) ) { static char msg [ 256 ] ; sprintf ( msg ,
"Unexpected error: Internal Parameters sizes do "
"not match for accelerator mex file." ) ; } } _ssSetModelRtp ( S , ( real_T *
) & ConsensusDelaysModel3_rtDefaultP ) ; } static void
mdlInitializeSampleTimes ( SimStruct * S ) { } static void mdlTerminate (
SimStruct * S ) { }
#include "simulink.c"


==> Simulation/simulink_files/R2020b/win64/simaccel/accel_R2020b_win64/slprj/accel/ConsensusDelaysModel3/ConsensusDelaysModel3_acc.h <==
#ifndef RTW_HEADER_ConsensusDelaysModel3_acc_h_
#define RTW_HEADER_ConsensusDelaysModel3_acc_h_
#include <stddef.h>
#include <float.h>
#include <string.h>
#ifndef ConsensusDelaysModel3_acc_COMMON_INCLUDES_
#define ConsensusDelaysModel3_acc_COMMON_INCLUDES_
#include <stdlib.h>
#define S_FUNCTION_NAME simulink_only_sfcn 

#define S_FUNCTION_LEVEL 2
#define RTW_GENERATED_S_FUNCTION
#include "sl_AsyncioQueue/AsyncioQueueCAPI.h"
#include "rtwtypes.h"
#include "simstruc.h"
#include "fixedpoint.h"
#endif
#include "ConsensusDelaysModel3_acc_types.h"
#include "multiword_types.h"
#include "mwmathutil.h"
#include "blas.h"
#include "rt_defines.h"
typedef struct { real_T B_0_0_0 [ 30 ] ; real_T B_0_4_0 [ 30 ] ; real_T
B_0_7_0 [ 30 ] ; real_T B_0_9_0 [ 30 ] ; } B_ConsensusDelaysModel3_T ;
typedef struct { struct { real_T modelTStart ; } TransportDelay_RWORK ;
struct { real_T modelTStart ; } TransportDelay1_RWORK ; void * Scope_PWORK ;
struct { void * AQHandles ; }
TAQOutportLogging_InsertedFor_Integrator_at_outport_0_PWORK ; struct { void *
TUbufferPtrs [ 60 ] ; } TransportDelay_PWORK ; struct { void * TUbufferPtrs [
60 ] ; } TransportDelay1_PWORK ; struct { int_T Tail [ 30 ] ; int_T Head [ 30
] ; int_T Last [ 30 ] ; int_T CircularBufSize [ 30 ] ; int_T MaxNewBufSize ;
} TransportDelay_IWORK ; struct { int_T Tail [ 30 ] ; int_T Head [ 30 ] ;
int_T Last [ 30 ] ; int_T CircularBufSize [ 30 ] ; int_T MaxNewBufSize ; }
TransportDelay1_IWORK ; } DW_ConsensusDelaysModel3_T ; typedef struct {
real_T Integrator_CSTATE [ 30 ] ; real_T Integrator1_CSTATE [ 30 ] ; }
X_ConsensusDelaysModel3_T ; typedef struct { real_T Integrator_CSTATE [ 30 ]
; real_T Integrator1_CSTATE [ 30 ] ; } XDot_ConsensusDelaysModel3_T ; typedef
struct { boolean_T Integrator_CSTATE [ 30 ] ; boolean_T Integrator1_CSTATE [
30 ] ; } XDis_ConsensusDelaysModel3_T ; typedef struct { real_T
Integrator_CSTATE [ 30 ] ; real_T Integrator1_CSTATE [ 30 ] ; }
CStateAbsTol_ConsensusDelaysModel3_T ; typedef struct { real_T
Integrator_CSTATE [ 30 ] ; real_T Integrator1_CSTATE [ 30 ] ; }
CXPtMin_ConsensusDelaysModel3_T ; typedef struct { real_T Integrator_CSTATE [
30 ] ; real_T Integrator1_CSTATE [ 30 ] ; } CXPtMax_ConsensusDelaysModel3_T ;
typedef struct { real_T * B_0_0 [ 30 ] ; } ExtY_ConsensusDelaysModel3_T ;
struct P_ConsensusDelaysModel3_T_ { real_T P_0 [ 30 ] ; real_T P_1 [ 900 ] ;
real_T P_2 ; real_T P_3 ; real_T P_4 ; real_T P_5 ; real_T P_6 ; real_T P_7 ;
} ; extern P_ConsensusDelaysModel3_T ConsensusDelaysModel3_rtDefaultP ;
#endif


==> Simulation/simulink_files/R2020b/win64/simaccel/accel_R2020b_win64/slprj/accel/ConsensusDelaysModel3/ConsensusDelaysModel3_acc_data.c <==
#include "ConsensusDelaysModel3_acc.h"
#include "ConsensusDelaysModel3_acc_private.h"
P_ConsensusDelaysModel3_T ConsensusDelaysModel3_rtDefaultP = { {
0.43599490214200376 , 0.025926231827891333 , 0.54966247787870914 ,
0.43532239261827688 , 0.42036780208748903 , 0.33033482100387412 ,
0.2046486340378425 , 0.6192709663506637 , 0.29965467367452314 ,
0.26682727510286663 , 0.6211338327692949 , 0.52914209427703907 ,
0.13457994534493356 , 0.51357812126574642 , 0.18443986564691528 ,
0.78533514781667346 , 0.85397529263948879 , 0.49423683738192781 ,
0.846561485357468 , 0.079645477009061 , 0.505246090121704 ,
0.065286504386878108 , 0.42812232759738944 , 0.09653091566061256 ,
0.12715997170127746 , 0.59674530897859579 , 0.22601200060423587 ,
0.10694568430998297 , 0.2203062070705597 , 0.34982628500329926 } , {
2.6342718298412775 , - 0.16572574151466063 , - 1.246001604028399 , -
1.2212554735135086 , - 0.56943117543321109 , - 0.1744447992259579 , 0.0 , 0.0
, 0.0 , 0.0 , 0.0 , 0.0 , - 0.16937011467372756 , 0.5182527813472162 , -
0.096678873212572153 , 0.0 , 0.0 , 0.0 , - 1.2436462416540413 ,
0.21690413560065552 , 1.517125276466929 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , - 0.16572574151466063 , 4.2991712734934451 ,
0.28834649119629935 , - 0.56943117543321109 , - 1.3201665353193468 , -
0.63461926719691553 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.5182527813472162
, - 1.8147350218194835 , 0.43754930533771386 , 0.0 , 0.0 , 0.0 ,
0.21690413560065552 , - 1.164269716354615 , - 0.091276529337097678 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , - 1.246001604028399 ,
0.28834649119629935 , 2.5674191257577 , - 0.1744447992259579 , -
0.63461926719691553 , - 0.53176439349188465 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , - 0.096678873212572153 , 0.43754930533771386 , - 0.15736865480382142 ,
0.0 , 0.0 , 0.0 , 1.517125276466929 , - 0.091276529337097678 , -
1.8782860774619938 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , -
1.2212554735135086 , - 0.56943117543321109 , - 0.1744447992259579 ,
4.5943647441860813 , 2.4695462697408055 , 0.56877610943944679 , -
1.8578967904210295 , - 1.5373418452835561 , 0.593602987256731 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , -
1.5152124802515434 , - 0.3627732490240379 , - 0.98793429747021988 , 0.0 , 0.0
, 0.0 , 0.0 , 0.0 , 0.0 , - 0.56943117543321109 , - 1.3201665353193468 , -
0.63461926719691553 , 2.4695462697408055 , 4.2815890517418715 ,
0.13501526162713645 , - 1.5373418452835561 , - 1.5088483781829054 ,
0.45172817592686487 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , - 0.3627732490240379 , - 1.4525741382396189 ,
0.0478758296429142 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , - 0.1744447992259579
, - 0.63461926719691553 , - 0.53176439349188465 , 0.56877610943944679 ,
0.13501526162713645 , 1.9768372644306047 , 0.593602987256731 ,
0.45172817592686487 , - 0.287804981553582 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0
, 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , - 0.98793429747021988 ,
0.0478758296429142 , - 1.157267889385138 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0
, 0.0 , 0.0 , 0.0 , - 1.8578967904210295 , - 1.5373418452835561 ,
0.593602987256731 , 3.5271365372469448 , 1.2852652549694221 , -
0.68405393996075214 , - 0.8490419580552101 , 0.16365809288375011 ,
0.315032366658845 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0
, 0.0 , 0.0 , - 0.82019778877070515 , 0.088418497430383977 , -
0.22458141395482395 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , -
1.5373418452835561 , - 1.5088483781829054 , 0.45172817592686487 ,
1.2852652549694221 , 3.8512718448058965 , 0.96052675680872923 ,
0.16365809288375011 , - 1.6517051421913287 , - 0.72568827840360284 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.088418497430383977 , - 0.69071832443166248 , - 0.68656665433199127 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.593602987256731 , 0.45172817592686487 , -
0.287804981553582 , - 0.68405393996075214 , 0.96052675680872923 ,
1.7815032267736903 , 0.315032366658845 , - 0.72568827840360284 , -
0.68043544102037268 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , - 0.22458141395482395 , - 0.68656665433199127 , -
0.81326280419973551 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , -
0.8490419580552101 , 0.16365809288375011 , 0.315032366658845 ,
2.6341484643260928 , 0.88796483892637124 , - 1.3638977518416642 , -
0.84478255540471381 , 0.019193662610383661 , 0.80796483442581069 , 0.0 , 0.0
, 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , -
0.94032395086616882 , - 1.070816594420505 , 0.24090055075700867 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.16365809288375011 , - 1.6517051421913287 , -
0.72568827840360284 , 0.88796483892637124 , 3.8222711488857359 , -
0.020962561454861667 , 0.019193662610383661 , - 0.89885947406036881 ,
0.56397318791333984 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , - 1.070816594420505 , - 1.2717065326340387 ,
0.18267765194512467 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.315032366658845 ,
- 0.72568827840360284 , - 0.68043544102037268 , - 1.3638977518416642 , -
0.020962561454861667 , 2.9306547628028259 , 0.80796483442581069 ,
0.56397318791333984 , - 1.2065978817123695 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.24090055075700867 ,
0.18267765194512467 , - 1.0436214400700841 , - 0.16937011467372756 ,
0.5182527813472162 , - 0.096678873212572153 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , - 0.84478255540471381 , 0.019193662610383661 , 0.80796483442581069 ,
1.4185471942809009 , - 0.210419779071639 , - 0.39083085423519714 , -
0.40439452420245958 , - 0.32702666488596088 , - 0.32045510697804136 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.5182527813472162 , - 1.8147350218194835 , 0.43754930533771386 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.019193662610383661 , - 0.89885947406036881 ,
0.56397318791333984 , - 0.210419779071639 , 3.5729142947574344 , -
1.2054964436903393 , - 0.32702666488596088 , - 0.85931979887758225 ,
0.20397395043928551 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , - 0.096678873212572153 , 0.43754930533771386 , -
0.15736865480382142 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.80796483442581069
, 0.56397318791333984 , - 1.2065978817123695 , - 0.39083085423519714 , -
1.2054964436903393 , 2.3943635003532626 , - 0.32045510697804136 ,
0.20397395043928551 , - 1.0303969638370718 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , - 0.40439452420245958 , -
0.32702666488596088 , - 0.32045510697804136 , 1.9943029849536658 ,
0.41778137293409157 , 0.3709364690702765 , 0.0 , 0.0 , 0.0 , -
1.411880213684821 , 0.23327871015441423 , 0.38954112870271057 , -
0.17802824706638518 , - 0.32403341820254494 , - 0.44002249079494571 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , - 0.32702666488596088 , - 0.85931979887758225 , 0.20397395043928551 ,
0.41778137293409157 , 2.5391709298295773 , 1.5869902116868311 , 0.0 , 0.0 ,
0.0 , 0.23327871015441423 , - 0.33495435108313565 , - 0.62233609265331846 , -
0.32403341820254494 , - 1.3448967798688594 , - 1.1686280694727982 , 0.0 , 0.0
, 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0
, - 0.32045510697804136 , 0.20397395043928551 , - 1.0303969638370718 ,
0.3709364690702765 , 1.5869902116868311 , 4.4277759273720578 , 0.0 , 0.0 ,
0.0 , 0.38954112870271057 , - 0.62233609265331846 , - 1.6611264644457284 , -
0.44002249079494571 , - 1.1686280694727982 , - 1.7362524990892572 , 0.0 , 0.0
, 0.0 , - 1.2436462416540413 , 0.21690413560065552 , 1.517125276466929 , 0.0
, 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0
, 0.0 , 4.2676349791521222 , - 0.39574828510368942 , - 1.8562478258248172 ,
0.0 , 0.0 , 0.0 , - 1.5645295726801864 , - 0.32552241261958387 ,
0.15594623431751259 , - 1.4594591648178947 , 0.50436656212261777 ,
0.18317631504037549 , 0.21690413560065552 , - 1.164269716354615 , -
0.091276529337097678 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , - 0.39574828510368942 ,
5.3044000027960259 , 1.0949488685935771 , 0.0 , 0.0 , 0.0 , -
0.32552241261958387 , - 1.4301867501199954 , - 1.27185049669945 ,
0.50436656212261777 , - 2.7099435363214162 , 0.26817815744297036 ,
1.517125276466929 , - 0.091276529337097678 , - 1.8782860774619938 , 0.0 , 0.0
, 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0
, - 1.8562478258248172 , 1.0949488685935771 , 3.932714629413034 , 0.0 , 0.0 ,
0.0 , 0.15594623431751259 , - 1.27185049669945 , - 1.2722813615594417 ,
0.18317631504037549 , 0.26817815744297036 , - 0.7821471903915983 , 0.0 , 0.0
, 0.0 , - 1.5152124802515434 , - 0.3627732490240379 , - 0.98793429747021988 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , - 1.411880213684821 ,
0.23327871015441423 , 0.38954112870271057 , 0.0 , 0.0 , 0.0 ,
3.9711766532505459 , - 0.50577845385246745 , - 0.49920499505237692 , 0.0 ,
0.0 , 0.0 , - 1.0440839593141813 , 0.63527299272209115 , 1.0975981638198862 ,
0.0 , 0.0 , 0.0 , - 0.3627732490240379 , - 1.4525741382396189 ,
0.0478758296429142 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.23327871015441423 , - 0.33495435108313565 , - 0.62233609265331846 , 0.0 ,
0.0 , 0.0 , - 0.50577845385246745 , 2.8940671577068624 , 0.92013585754544414
, 0.0 , 0.0 , 0.0 , 0.63527299272209115 , - 1.1065386683841076 , -
0.34567559453503982 , 0.0 , 0.0 , 0.0 , - 0.98793429747021988 ,
0.0478758296429142 , - 1.157267889385138 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0
, 0.0 , 0.0 , 0.0 , 0.38954112870271057 , - 0.62233609265331846 , -
1.6611264644457284 , 0.0 , 0.0 , 0.0 , - 0.49920499505237692 ,
0.92013585754544414 , 4.12161484812489 , 0.0 , 0.0 , 0.0 , 1.0975981638198862
, - 0.34567559453503982 , - 1.3032204942940235 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0
, 0.0 , - 0.82019778877070515 , 0.088418497430383977 , - 0.22458141395482395
, 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , - 0.17802824706638518 , -
0.32403341820254494 , - 0.44002249079494571 , - 1.5645295726801864 , -
0.32552241261958387 , 0.15594623431751259 , 0.0 , 0.0 , 0.0 ,
2.5627556085172767 , 0.56113733339174487 , 0.508657670432257 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.088418497430383977 , -
0.69071832443166248 , - 0.68656665433199127 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , - 0.32403341820254494 , - 1.3448967798688594 , - 1.1686280694727982 , -
0.32552241261958387 , - 1.4301867501199954 , - 1.27185049669945 , 0.0 , 0.0 ,
0.0 , 0.56113733339174487 , 3.4658018544205174 , 3.1270452205042396 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , - 0.22458141395482395 , -
0.68656665433199127 , - 0.81326280419973551 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , - 0.44002249079494571 , - 1.1686280694727982 , - 1.7362524990892572 ,
0.15594623431751259 , - 1.27185049669945 , - 1.2722813615594417 , 0.0 , 0.0 ,
0.0 , 0.508657670432257 , 3.1270452205042396 , 3.8217966648484341 , 0.0 , 0.0
, 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , -
0.94032395086616882 , - 1.070816594420505 , 0.24090055075700867 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , - 1.4594591648178947 , 0.50436656212261777 ,
0.18317631504037549 , - 1.0440839593141813 , 0.63527299272209115 ,
1.0975981638198862 , 0.0 , 0.0 , 0.0 , 3.443867074998245 , -
0.068822960424203883 , - 1.5216750296172703 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , 0.0 , 0.0 , 0.0 , - 1.070816594420505 , - 1.2717065326340387 ,
0.18267765194512467 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.50436656212261777
, - 2.7099435363214162 , 0.26817815744297036 , 0.63527299272209115 , -
1.1065386683841076 , - 0.34567559453503982 , 0.0 , 0.0 , 0.0 , -
0.068822960424203883 , 5.0881887373395625 , - 0.10518021485305518 , 0.0 , 0.0
, 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 , 0.24090055075700867 ,
0.18267765194512467 , - 1.0436214400700841 , 0.0 , 0.0 , 0.0 , 0.0 , 0.0 ,
0.0 , 0.18317631504037549 , 0.26817815744297036 , - 0.7821471903915983 ,
1.0975981638198862 , - 0.34567559453503982 , - 1.3032204942940235 , 0.0 , 0.0
, 0.0 , - 1.5216750296172703 , - 0.10518021485305518 , 3.128989124755706 } ,
0.25 , 0.0 , 1.1 , 0.0 , 0.05 , 0.0 } ;


==> Simulation/simulink_files/R2020b/win64/simaccel/accel_R2020b_win64/slprj/accel/ConsensusDelaysModel3/ConsensusDelaysModel3_acc_private.h <==
#ifndef RTW_HEADER_ConsensusDelaysModel3_acc_private_h_
#define RTW_HEADER_ConsensusDelaysModel3_acc_private_h_
#include "rtwtypes.h"
#include "multiword_types.h"
#if !defined(ss_VALIDATE_MEMORY)
#define ss_VALIDATE_MEMORY(S, ptr)   if(!(ptr)) {\
  ssSetErrorStatus(S, RT_MEMORY_ALLOCATION_ERROR);\
  }
#endif
#if !defined(rt_FREE)
#if !defined(_WIN32)
#define rt_FREE(ptr)   if((ptr) != (NULL)) {\
  free((ptr));\
  (ptr) = (NULL);\
  }
#else
#define rt_FREE(ptr)   if((ptr) != (NULL)) {\
  free((void *)(ptr));\
  (ptr) = (NULL);\
  }
#endif
#endif
#ifndef __RTW_UTFREE__
extern void * utMalloc ( size_t ) ; extern void utFree ( void * ) ;
#endif
boolean_T ConsensusDelaysModel3_acc_rt_TDelayUpdateTailOrGrowBuf ( int_T *
bufSzPtr , int_T * tailPtr , int_T * headPtr , int_T * lastPtr , real_T
tMinusDelay , real_T * * tBufPtr , real_T * * uBufPtr , real_T * * xBufPtr ,
boolean_T isfixedbuf , boolean_T istransportdelay , int_T * maxNewBufSzPtr )
; real_T ConsensusDelaysModel3_acc_rt_TDelayInterpolate ( real_T tMinusDelay
, real_T tStart , real_T * tBuf , real_T * uBuf , int_T bufSz , int_T *
lastIdx , int_T oldestIdx , int_T newIdx , real_T initOutput , boolean_T
discrete , boolean_T minorStepAndTAtLastMajorOutput ) ;
#endif


==> Simulation/simulink_files/R2020b/win64/simaccel/accel_R2020b_win64/slprj/accel/ConsensusDelaysModel3/ConsensusDelaysModel3_acc_types.h <==
#ifndef RTW_HEADER_ConsensusDelaysModel3_acc_types_h_
#define RTW_HEADER_ConsensusDelaysModel3_acc_types_h_
#include "rtwtypes.h"
#include "multiword_types.h"
typedef struct P_ConsensusDelaysModel3_T_ P_ConsensusDelaysModel3_T ;
#endif


==> Simulation/simulink_files/R2020b/win64/simaccel/accel_R2020b_win64/slprj/accel/ConsensusDelaysModel3/multiword_types.h <==
#ifndef MULTIWORD_TYPES_H
#define MULTIWORD_TYPES_H
#include "rtwtypes.h"
typedef int64_T chunk_T ; typedef uint64_T uchunk_T ; typedef long long
longlong_T ; typedef struct { uint64_T chunks [ 2 ] ; } int128m_T ; typedef
struct { int128m_T re ; int128m_T im ; } cint128m_T ; typedef struct {
uint64_T chunks [ 2 ] ; } uint128m_T ; typedef struct { uint128m_T re ;
uint128m_T im ; } cuint128m_T ; typedef struct { uint64_T chunks [ 3 ] ; }
int192m_T ; typedef struct { int192m_T re ; int192m_T im ; } cint192m_T ;
typedef struct { uint64_T chunks [ 3 ] ; } uint192m_T ; typedef struct {
uint192m_T re ; uint192m_T im ; } cuint192m_T ; typedef struct { uint64_T
chunks [ 4 ] ; } int256m_T ; typedef struct { int256m_T re ; int256m_T im ; }
cint256m_T ; typedef struct { uint64_T chunks [ 4 ] ; } uint256m_T ; typedef
struct { uint256m_T re ; uint256m_T im ; } cuint256m_T ; typedef struct {
uint64_T chunks [ 5 ] ; } int320m_T ; typedef struct { int320m_T re ;
int320m_T im ; } cint320m_T ; typedef struct { uint64_T chunks [ 5 ] ; }
uint320m_T ; typedef struct { uint320m_T re ; uint320m_T im ; } cuint320m_T ;
typedef struct { uint64_T chunks [ 6 ] ; } int384m_T ; typedef struct {
int384m_T re ; int384m_T im ; } cint384m_T ; typedef struct { uint64_T chunks
[ 6 ] ; } uint384m_T ; typedef struct { uint384m_T re ; uint384m_T im ; }
cuint384m_T ; typedef struct { uint64_T chunks [ 7 ] ; } int448m_T ; typedef
struct { int448m_T re ; int448m_T im ; } cint448m_T ; typedef struct {
uint64_T chunks [ 7 ] ; } uint448m_T ; typedef struct { uint448m_T re ;
uint448m_T im ; } cuint448m_T ; typedef struct { uint64_T chunks [ 8 ] ; }
int512m_T ; typedef struct { int512m_T re ; int512m_T im ; } cint512m_T ;
typedef struct { uint64_T chunks [ 8 ] ; } uint512m_T ; typedef struct {
uint512m_T re ; uint512m_T im ; } cuint512m_T ; typedef struct { uint64_T
chunks [ 9 ] ; } int576m_T ; typedef struct { int576m_T re ; int576m_T im ; }
cint576m_T ; typedef struct { uint64_T chunks [ 9 ] ; } uint576m_T ; typedef
struct { uint576m_T re ; uint576m_T im ; } cuint576m_T ; typedef struct {
uint64_T chunks [ 10 ] ; } int640m_T ; typedef struct { int640m_T re ;
int640m_T im ; } cint640m_T ; typedef struct { uint64_T chunks [ 10 ] ; }
uint640m_T ; typedef struct { uint640m_T re ; uint640m_T im ; } cuint640m_T ;
typedef struct { uint64_T chunks [ 11 ] ; } int704m_T ; typedef struct {
int704m_T re ; int704m_T im ; } cint704m_T ; typedef struct { uint64_T chunks
[ 11 ] ; } uint704m_T ; typedef struct { uint704m_T re ; uint704m_T im ; }
cuint704m_T ; typedef struct { uint64_T chunks [ 12 ] ; } int768m_T ; typedef
struct { int768m_T re ; int768m_T im ; } cint768m_T ; typedef struct {
uint64_T chunks [ 12 ] ; } uint768m_T ; typedef struct { uint768m_T re ;
uint768m_T im ; } cuint768m_T ; typedef struct { uint64_T chunks [ 13 ] ; }
int832m_T ; typedef struct { int832m_T re ; int832m_T im ; } cint832m_T ;
typedef struct { uint64_T chunks [ 13 ] ; } uint832m_T ; typedef struct {
uint832m_T re ; uint832m_T im ; } cuint832m_T ; typedef struct { uint64_T
chunks [ 14 ] ; } int896m_T ; typedef struct { int896m_T re ; int896m_T im ;
} cint896m_T ; typedef struct { uint64_T chunks [ 14 ] ; } uint896m_T ;
typedef struct { uint896m_T re ; uint896m_T im ; } cuint896m_T ; typedef
struct { uint64_T chunks [ 15 ] ; } int960m_T ; typedef struct { int960m_T re
; int960m_T im ; } cint960m_T ; typedef struct { uint64_T chunks [ 15 ] ; }
uint960m_T ; typedef struct { uint960m_T re ; uint960m_T im ; } cuint960m_T ;
typedef struct { uint64_T chunks [ 16 ] ; } int1024m_T ; typedef struct {
int1024m_T re ; int1024m_T im ; } cint1024m_T ; typedef struct { uint64_T
chunks [ 16 ] ; } uint1024m_T ; typedef struct { uint1024m_T re ; uint1024m_T
im ; } cuint1024m_T ; typedef struct { uint64_T chunks [ 17 ] ; } int1088m_T
; typedef struct { int1088m_T re ; int1088m_T im ; } cint1088m_T ; typedef
struct { uint64_T chunks [ 17 ] ; } uint1088m_T ; typedef struct {
uint1088m_T re ; uint1088m_T im ; } cuint1088m_T ; typedef struct { uint64_T
chunks [ 18 ] ; } int1152m_T ; typedef struct { int1152m_T re ; int1152m_T im
; } cint1152m_T ; typedef struct { uint64_T chunks [ 18 ] ; } uint1152m_T ;
typedef struct { uint1152m_T re ; uint1152m_T im ; } cuint1152m_T ; typedef
struct { uint64_T chunks [ 19 ] ; } int1216m_T ; typedef struct { int1216m_T
re ; int1216m_T im ; } cint1216m_T ; typedef struct { uint64_T chunks [ 19 ]
; } uint1216m_T ; typedef struct { uint1216m_T re ; uint1216m_T im ; }
cuint1216m_T ; typedef struct { uint64_T chunks [ 20 ] ; } int1280m_T ;
typedef struct { int1280m_T re ; int1280m_T im ; } cint1280m_T ; typedef
struct { uint64_T chunks [ 20 ] ; } uint1280m_T ; typedef struct {
uint1280m_T re ; uint1280m_T im ; } cuint1280m_T ; typedef struct { uint64_T
chunks [ 21 ] ; } int1344m_T ; typedef struct { int1344m_T re ; int1344m_T im
; } cint1344m_T ; typedef struct { uint64_T chunks [ 21 ] ; } uint1344m_T ;
typedef struct { uint1344m_T re ; uint1344m_T im ; } cuint1344m_T ; typedef
struct { uint64_T chunks [ 22 ] ; } int1408m_T ; typedef struct { int1408m_T
re ; int1408m_T im ; } cint1408m_T ; typedef struct { uint64_T chunks [ 22 ]
; } uint1408m_T ; typedef struct { uint1408m_T re ; uint1408m_T im ; }
cuint1408m_T ; typedef struct { uint64_T chunks [ 23 ] ; } int1472m_T ;
typedef struct { int1472m_T re ; int1472m_T im ; } cint1472m_T ; typedef
struct { uint64_T chunks [ 23 ] ; } uint1472m_T ; typedef struct {
uint1472m_T re ; uint1472m_T im ; } cuint1472m_T ; typedef struct { uint64_T
chunks [ 24 ] ; } int1536m_T ; typedef struct { int1536m_T re ; int1536m_T im
; } cint1536m_T ; typedef struct { uint64_T chunks [ 24 ] ; } uint1536m_T ;
typedef struct { uint1536m_T re ; uint1536m_T im ; } cuint1536m_T ; typedef
struct { uint64_T chunks [ 25 ] ; } int1600m_T ; typedef struct { int1600m_T
re ; int1600m_T im ; } cint1600m_T ; typedef struct { uint64_T chunks [ 25 ]
; } uint1600m_T ; typedef struct { uint1600m_T re ; uint1600m_T im ; }
cuint1600m_T ; typedef struct { uint64_T chunks [ 26 ] ; } int1664m_T ;
typedef struct { int1664m_T re ; int1664m_T im ; } cint1664m_T ; typedef
struct { uint64_T chunks [ 26 ] ; } uint1664m_T ; typedef struct {
uint1664m_T re ; uint1664m_T im ; } cuint1664m_T ; typedef struct { uint64_T
chunks [ 27 ] ; } int1728m_T ; typedef struct { int1728m_T re ; int1728m_T im
; } cint1728m_T ; typedef struct { uint64_T chunks [ 27 ] ; } uint1728m_T ;
typedef struct { uint1728m_T re ; uint1728m_T im ; } cuint1728m_T ; typedef
struct { uint64_T chunks [ 28 ] ; } int1792m_T ; typedef struct { int1792m_T
re ; int1792m_T im ; } cint1792m_T ; typedef struct { uint64_T chunks [ 28 ]
; } uint1792m_T ; typedef struct { uint1792m_T re ; uint1792m_T im ; }
cuint1792m_T ; typedef struct { uint64_T chunks [ 29 ] ; } int1856m_T ;
typedef struct { int1856m_T re ; int1856m_T im ; } cint1856m_T ; typedef
struct { uint64_T chunks [ 29 ] ; } uint1856m_T ; typedef struct {
uint1856m_T re ; uint1856m_T im ; } cuint1856m_T ; typedef struct { uint64_T
chunks [ 30 ] ; } int1920m_T ; typedef struct { int1920m_T re ; int1920m_T im
; } cint1920m_T ; typedef struct { uint64_T chunks [ 30 ] ; } uint1920m_T ;
typedef struct { uint1920m_T re ; uint1920m_T im ; } cuint1920m_T ; typedef
struct { uint64_T chunks [ 31 ] ; } int1984m_T ; typedef struct { int1984m_T
re ; int1984m_T im ; } cint1984m_T ; typedef struct { uint64_T chunks [ 31 ]
; } uint1984m_T ; typedef struct { uint1984m_T re ; uint1984m_T im ; }
cuint1984m_T ; typedef struct { uint64_T chunks [ 32 ] ; } int2048m_T ;
typedef struct { int2048m_T re ; int2048m_T im ; } cint2048m_T ; typedef
struct { uint64_T chunks [ 32 ] ; } uint2048m_T ; typedef struct {
uint2048m_T re ; uint2048m_T im ; } cuint2048m_T ;
#endif


==> Simulation/simulink_files/R2020b/win64/simaccel/accel_R2020b_win64/slprj/accel/ConsensusDelaysModel3/rt_defines.h <==
#ifndef RTW_HEADER_rt_defines_h_
#define RTW_HEADER_rt_defines_h_
#define RT_PI          3.14159265358979323846
#define RT_PIF         3.1415927F
#define RT_LN_10       2.30258509299404568402
#define RT_LN_10F      2.3025851F
#define RT_LOG10E      0.43429448190325182765
#define RT_LOG10EF     0.43429449F
#define RT_E           2.7182818284590452354
#define RT_EF          2.7182817F
#ifndef UNUSED_PARAMETER  

#if defined(__LCC__)  

#define UNUSED_PARAMETER(x)    

#else
#define UNUSED_PARAMETER(x) (void) (x)  

#endif
#endif
#endif


==> Simulation/simulink_files/R2020b/win64/simaccel/accel_R2020b_win64/slprj/accel/ConsensusDelaysModel3/rtwtypes.h <==
#ifndef RTWTYPES_H
#define RTWTYPES_H
#include "tmwtypes.h"
#include "simstruc_types.h"
#ifndef POINTER_T
#define POINTER_T
typedef void * pointer_T ;
#endif
#if (!defined(__cplusplus))
#ifndef false
#define false                          (0U)
#endif
#ifndef true
#define true                           (1U)
#endif
#endif
#ifndef INT64_T
#define INT64_T
typedef long long int64_T ;
#endif
#ifndef UINT64_T
#define UINT64_T
typedef unsigned long long uint64_T ;
#endif
#ifndef CINT64_T
#define CINT64_T
typedef struct { int64_T re ; int64_T im ; } cint64_T ;
#endif
#ifndef CUINT64_T
#define CUINT64_T
typedef struct { uint64_T re ; uint64_T im ; } cuint64_T ;
#endif
#endif


==> Simulation/simulink_files/SimInit.m <==
% Biểu diễn đồ thị
%global L
clear all
clc
H = [-1 1 0 0 0 0 0 0 0 0;
     -1 0 0 0 1 0 0 0 0 0;
     -1 0 0 0 0 0 1 0 0 0;
     0 -1 1 0 0 0 0 0 0 0;
     0 -1 0 0 0 0 0 1 0 0;
     0 0 -1 1 0 0 0 0 0 0;
     0 0 -1 0 0 0 0 0 1 0;
     0 0 0 -1 1 0 0 0 0 0;
     0 0 0 -1 0 0 0 0 0 1;
     0 0 0 0 -1 1 0 0 0 0;
     0 0 0 0 0 -1 0 1 0 0;
     0 0 0 0 0 -1 0 0 1 0;
     0 0 0 0 0 0 -1 0 1 0;
     0 0 0 0 0 0 -1 0 0 1;
     0 0 0 0 0 0 0 -1 0 1];
 d = 3; 
 n = 10;
 m = 15;
 k = 0;
 A = -H'*H+diag(H'*H);
 G = graph(A);
 plot(G)
 
W = genWeight(d,m,n,k);
Hbar = kron(H,eye(d));
L = Hbar'*W*Hbar;
lambda = max(eig(L));
tauMax = pi/(2*lambda)

==> Simulation/simulink_files/genWeight.m <==
function W = genWeight(d,m,p,H)
W = [];

for k=1:m
    g = kron(H(k,:),eye(d))*p;
    Pg = eye(3)-g*g'/(g'*g);
    W = blkdiag(W,Pg);
end
end

==> init.m <==
L = [ 2 -1 -1  0;
     -1  3 -1 -1;
     -1 -1  2  0;
      0 -1  0  1];
Lbar = kron(L,eye(2));
Across = [0 1; 0.5 0];
Lcrossbar = kron(L,Across);
Ainter = eye(2);
Linter = kron(L,Ainter);
eig(L);
lambda = max(eig(L))
eig(Across);
mu = max(eig(Across))
eig(Lcrossbar);
tau1 = 0.5
tau2 = 1.5
x0 = [1 3 5 7 2 4 6 8];
pi/(2*lambda*(1+mu))

t = out.ScopeData{1}.Values.Time;
x = out.ScopeData{1}.Values.Data(:,1:8);
figure(1)
hold on
for i = 1:2:8
    plot(t,x(:,i),"Color",'k','LineStyle','-','LineWidth',1);
    plot(t,x(:,i+1),"Color",'b','LineStyle','-','LineWidth',1);
end
grid on
box on
xlabel('Time $t$ [sec]','Interpreter','latex','Fontsize',14)
ylabel('$x_i(t)$','Interpreter','latex','Fontsize',14)
legend('$x_i^1(t),~i=1,2,3,4$','$x_i^2(t),~i=1,2,3,4$','Interpreter','latex','Fontsize',14)
